Quantum Random Access Codes Implementation for Resource Allocation and Coexistence with Classical Telecommunication

In a world where Quantum Networks are rapidly becoming a reality, the development of the Quantum Internet is gaining increasing interest. Nevertheless, modern quantum networks are still in the early stages of development and have limited capacity to distribute resources among different users -- a constraint that needs to be taken into account. In this work we aim to investigate these constraints, using a novel setup for implementing Quantum Random Access Codes (QRACs), communication protocols known for their quantum advantage over their classical counterparts and semi-device-independent self-testing applications. Our QRAC states, made for the first time using weak coherent pulses instead of entangled single photons, allow us to experimentally test our encoding and decoding strategy from the resource allocation perspective. Moreover, by emulating a coexistent classical communication, we test the resilience of our implementation in presence of noise. The achieved results represent a significant milestone both for theoretical studies of quantum resource allocation and for the implementation of quantum infrastructures capable of coexisting with regular telecommunication networks.

==> Phi.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    " phi notation/formula:\n",
    "\n",
    "πs1s2=p1*p2 : Probability of non failure of either system with probability \n",
    "\n",
    "πs1=p1*(1-p2) : Probability of failure of only system s2 \n",
    "\n",
    "πs2=p2*(1-p1) : Probability of failure of only system s1\n",
    "\n",
    "PMs1s2 : The experiemental measurement sucess probaility on the two systems\n",
    "\n",
    "PMs1 : The experiemental measurement sucess probaility on the system s1\n",
    "\n",
    "PMs2 : The experiemental measurement sucess probaility on the system s2\n",
    "\n",
    "Pcl :  classical treshold\n",
    "\n",
    "\n",
    "\n",
    "phi = πs1s1*(PMs1s2-Pcl) + πs1(PMs1-Pcl) + πs2(PMs2-Pcl)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "shiftWDM=12\n",
    "shift1=2100 +shiftWDM  #IM2\n",
    "shift2=2072 +shiftWDM  #PM\n",
    "tw=200e-12"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# d=2 State 00"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Power "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-37.46, -34.06, -31.79, -29.64, -28.15, -26.9 , -24.58, -23.25,\n",
       "        -21.52, -19.7 , -17.2 , -15.28, -14.84]])"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "#pdbm=([[0],[-38.20],[-15.71],[-14.03],[-13.13],[-12.08],[-30.06],[-25.09],[-20.28],[-10.03],[-9.62],[-11.05]])\n",
    "pdbm=([[-24.46],[-21.06],[-18.79],[-16.64],[-15.15],[-13.90],[-11.58],[-10.25],[-8.52],[-6.7],[-4.20],[-2.28],[-1.84]])\n",
    "pdbm=np.asarray(pdbm)\n",
    "pdbm=pdbm-13\n",
    "pdbm=pdbm.transpose()\n",
    "pdbm"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Phi "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "phi2=[]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "dim=2\n",
    "Pcl2=0.5*(1+(1/dim))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0.014155683394473624],\n",
       " [0.01442262364857534],\n",
       " [0.012393538828295338],\n",
       " [0.011221383399471978],\n",
       " [0.008816806322411743],\n",
       " [0.008414286928420004],\n",
       " [-0.0006183021107459021],\n",
       " [-0.005962990401746948],\n",
       " [-0.020267023006971672],\n",
       " [-0.030172875735579054],\n",
       " [-0.05693144548630281],\n",
       " [-0.0749432735372648],\n",
       " [-0.08158429791973885]]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#00\n",
    "import numpy as np\n",
    "import os\n",
    "path =r'C:\\Users\\Utilisateur\\Documents\\Mes études\\Stage QTI\\florq\\time\\00(2)\\13'\n",
    "list_of_files = []\n",
    "timestamps=[]\n",
    "channels=[]\n",
    "for root, dirs, files in os.walk(path):\n",
    "    for file in files:\n",
    "        if file.startswith(\"Tags\") and file.endswith(\"npz\"):\n",
    "            list_of_files.append(os.path.join(root,file))\n",
    "for i in (list_of_files):\n",
    "    file=np.load('%s'%i)\n",
    "    timestamps=np.concatenate((timestamps,file['timeStamps']))\n",
    "    channels=np.concatenate((channels,file['channels']))\n",
    "    \n",
    "time=len(np.where(timestamps[channels==104])[0])/1000\n",
    "\n",
    "clicks=timestamps[np.where(channels==1)[0]]\n",
    "clicks2=clicks*1e-12-250e-12\n",
    "hist_bin = 2**12-1#2**(13)-2\n",
    "slot = 1/145358 #s #6.8796e-6\n",
    "bit_width = slot/hist_bin #s #1.68e-9\n",
    "clicksmod=np.mod(clicks2, bit_width)\n",
    "clickspos=np.divide(clicks2,bit_width/2)\n",
    "clickspos=np.asarray(clickspos, dtype='int')\n",
    "\n",
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "prbs=loadmat('prbs_12.mat')['prbs'][0]\n",
    "prbs=np.asarray(prbs)\n",
    "prbs_original=np.concatenate([prbs,prbs])\n",
    "#IM2\n",
    "prbs=np.roll(prbs_original,shift1) #2060\n",
    "goodpos=[]\n",
    "for i in range (len(prbs)-1):\n",
    "        if (prbs[i]==1):#==0\n",
    "            if (prbs[i+1]==0) and i%2==shift1%2:#==1\n",
    "                goodpos.append(i)                           \n",
    "prbs=np.roll(prbs_original,shift2) #2060\n",
    "goodpos2=[]\n",
    "for i in range (len(prbs)-1):\n",
    "    if (prbs[i]==1):#==0\n",
    "        if (prbs[i+1]==0) and i%2==shift2%2:#==1\n",
    "            goodpos2.append(i)\n",
    "goodpos=np.asarray(goodpos)\n",
    "goodpos2=np.asarray(goodpos2)\n",
    "state=goodpos[np.isin(goodpos,goodpos2)]\n",
    "\n",
    "seq=np.zeros(8190)\n",
    "for i in range (8190):\n",
    "    seq[i]=2\n",
    "for i in state:\n",
    "    seq[i]=1\n",
    "    seq[i+1]=0\n",
    "clicksmod=clicksmod[np.isin(clickspos,np.where(seq!=2)[0])]\n",
    "h2=np.histogram(clicksmod,50)\n",
    "\n",
    "max1=np.argmax(h2[0][:25])\n",
    "max2=np.argmax(h2[0][25:])+25\n",
    "\n",
    "#filter\n",
    "\n",
    "fil1_1=h2[1][max1]-tw/2\n",
    "fil1_2=h2[1][max1]+tw/2\n",
    "fil2_1=h2[1][max2]-tw/2\n",
    "fil2_2=h2[1][max2]+tw/2\n",
    "\n",
    "a=len(np.where(np.bitwise_and(clicksmod >= fil1_1, clicksmod <= fil1_2))[0]) #maximum\n",
    "b=len(np.where(np.bitwise_and(clicksmod >= fil2_1, clicksmod <= fil2_2))[0]) #minimum\n",
    "\n",
    "\n",
    "M1=a/(a+b)\n",
    "phi2.append([(1-M1)*(M1-Pcl2)])\n",
    "phi2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# d = 4 State 00"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Power "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-37.27, -34.27, -31.64, -29.64, -28.32, -26.92, -24.56, -23.6 ,\n",
       "        -21.48, -19.77, -17.46, -15.25, -14.85]])"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "pdbm4=([[-24.27],[-21.27],[-18.64],[-16.64],[-15.32],[-13.92],[-11.56],[-10.6],[-8.48],[-6.77],[-4.46],[-2.25],[-1.85]])\n",
    "pdbm4=np.asarray(pdbm4)\n",
    "pdbm4=pdbm4-13\n",
    "pdbm4=pdbm4.transpose()\n",
    "pdbm4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Find position of the maximums "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x264e10cd208>]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#00\n",
    "import numpy as np\n",
    "import os\n",
    "path =r'C:\\Users\\Utilisateur\\Documents\\Mes études\\Stage QTI\\florq\\22july\\time\\alwayspulse'\n",
    "list_of_files = []\n",
    "timestamps=[]\n",
    "channels=[]\n",
    "for root, dirs, files in os.walk(path):\n",
    "    for file in files:\n",
    "        if file.startswith(\"Tags\") and file.endswith(\"npz\"):\n",
    "            list_of_files.append(os.path.join(root,file))\n",
    "for i in (list_of_files):\n",
    "    file=np.load('%s'%i)\n",
    "    timestamps=np.concatenate((timestamps,file['timeStamps']))\n",
    "    channels=np.concatenate((channels,file['channels']))\n",
    "    \n",
    "time=len(np.where(timestamps[channels==104])[0])/1000\n",
    "clicks=timestamps[np.where(channels==1)[0]]\n",
    "clicks2=clicks*1e-12-250e-12\n",
    "hist_bin = 2**12-1#2**(13)-2\n",
    "slot = 1/145358 #s #6.8796e-6\n",
    "bit_width = slot/hist_bin #s #1.68e-9\n",
    "clicksmod=np.mod(clicks2, 2*bit_width)\n",
    "clickspos=np.divide(clicks2,bit_width/2)\n",
    "clickspos=np.asarray(clickspos, dtype='int')\n",
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "prbs=loadmat('prbs_12.mat')['prbs'][0]\n",
    "prbs=np.asarray(prbs)\n",
    "prbs_original=np.concatenate([prbs,prbs])\n",
    "#IM2\n",
    "prbs=np.roll(prbs_original,shift1) #2060\n",
    "goodpos=[]\n",
    "for i in range (len(prbs)-1):\n",
    "        if (prbs[i]==1):#==0\n",
    "            if (prbs[i+1]==0) and i%2==shift1%2:#==1\n",
    "                goodpos.append(i)                           \n",
    "prbs=np.roll(prbs_original,shift2) #2060\n",
    "goodpos2=[]\n",
    "for i in range (len(prbs)-1):\n",
    "    if (prbs[i]==1):#==0\n",
    "        if (prbs[i+1]==0) and i%2==shift2%2:#==1\n",
    "            goodpos2.append(i)\n",
    "goodpos=np.asarray(goodpos)\n",
    "goodpos2=np.asarray(goodpos2)\n",
    "state=goodpos[np.isin(goodpos,goodpos2)]\n",
    "\n",
    "seq=np.zeros(8190)\n",
    "for i in range (8190):\n",
    "    seq[i]=2\n",
    "for i in state:\n",
    "    seq[i]=1\n",
    "    seq[i+1]=0\n",
    "\n",
    "h2=np.histogram(clicksmod[np.isin(clickspos,np.where(seq!=2)[0])],100)\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "plt.plot(h2[1][:100],h2[0]/time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "16"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max1=np.argmax(h2[0][:25])\n",
    "max2=np.argmax(h2[0][25:50])+25\n",
    "max3=np.argmax(h2[0][50:75])+50\n",
    "max4=np.argmax(h2[0][75:100])+75\n",
    "max1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "phi4=[]\n",
    "A12=[]\n",
    "A1=[]\n",
    "A2=[]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0.0999677530528239],\n",
       " [0.09875671249456902],\n",
       " [0.09542768293378795],\n",
       " [0.09044759326581828],\n",
       " [0.08555712354817624],\n",
       " [0.077887222978822],\n",
       " [0.0537115317892827],\n",
       " [0.03854256858033672],\n",
       " [-0.006265441502126726],\n",
       " [-0.06105261570680312],\n",
       " [-0.13866690947330146],\n",
       " [-0.22264442802755965],\n",
       " [-0.23597306506119528]]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#00\n",
    "import numpy as np\n",
    "import os\n",
    "path =r'C:\\Users\\Utilisateur\\Documents\\Mes études\\Stage QTI\\florq\\22july\\time\\13'\n",
    "list_of_files = []\n",
    "timestamps=[]\n",
    "channels=[]\n",
    "for root, dirs, files in os.walk(path):\n",
    "    for file in files:\n",
    "        if file.startswith(\"Tags\") and file.endswith(\"npz\"):\n",
    "            list_of_files.append(os.path.join(root,file))\n",
    "for i in (list_of_files):\n",
    "    file=np.load('%s'%i)\n",
    "    timestamps=np.concatenate((timestamps,file['timeStamps']))\n",
    "    channels=np.concatenate((channels,file['channels']))\n",
    "    \n",
    "timeg=len(np.where(timestamps[channels==104])[0])/1000\n",
    "clicks=timestamps[np.where(channels==1)[0]]\n",
    "clicks2=clicks*1e-12-250e-12\n",
    "hist_bin = 2**12-1#2**(13)-2\n",
    "slot = 1/145358 #s #6.8796e-6\n",
    "bit_width = slot/hist_bin #s #1.68e-9\n",
    "clicksmod=np.mod(clicks2, 2*bit_width)\n",
    "clickspos=np.divide(clicks2,bit_width/2)\n",
    "clickspos=np.asarray(clickspos, dtype='int')\n",
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "prbs=loadmat('prbs_12.mat')['prbs'][0]\n",
    "prbs=np.asarray(prbs)\n",
    "prbs_original=np.concatenate([prbs,prbs])\n",
    "#IM2\n",
    "prbs=np.roll(prbs_original,shift1) #2060\n",
    "goodpos=[]\n",
    "for i in range (len(prbs)-1):\n",
    "        if (prbs[i]==1):#==0\n",
    "            if (prbs[i+1]==0) and i%2==shift1%2:#==1\n",
    "                goodpos.append(i)                           \n",
    "prbs=np.roll(prbs_original,shift2) #2060\n",
    "goodpos2=[]\n",
    "for i in range (len(prbs)-1):\n",
    "    if (prbs[i]==1):#==0\n",
    "        if (prbs[i+1]==0) and i%2==shift2%2:#==1\n",
    "            goodpos2.append(i)\n",
    "goodpos=np.asarray(goodpos)\n",
    "goodpos2=np.asarray(goodpos2)\n",
    "state=goodpos[np.isin(goodpos,goodpos2)]\n",
    "\n",
    "seq=np.zeros(8190)\n",
    "for i in range (8190):\n",
    "    seq[i]=2\n",
    "for i in state:\n",
    "    seq[i]=1\n",
    "    seq[i+1]=0\n",
    "    \n",
    "h2g=np.histogram(clicksmod[np.isin(clickspos,np.where(seq!=2)[0])],100)\n",
    "\n",
    "\n",
    "#filter\n",
    "tw=200e-12\n",
    "fil1_1=h2g[1][max1]-tw/2\n",
    "fil1_2=h2g[1][max1]+tw/2\n",
    "fil2_1=h2g[1][max2]-tw/2\n",
    "fil2_2=h2g[1][max2]+tw/2\n",
    "fil3_1=h2g[1][max3]-tw/2\n",
    "fil3_2=h2g[1][max3]+tw/2\n",
    "fil4_1=h2g[1][max4]-tw/2\n",
    "fil4_2=h2g[1][max4]+tw/2\n",
    "\n",
    "a=len(np.where(np.bitwise_and(clicksmod >= fil1_1, clicksmod <= fil1_2))[0])\n",
    "b=len(np.where(np.bitwise_and(clicksmod >= fil2_1, clicksmod <= fil2_2))[0])\n",
    "c=len(np.where(np.bitwise_and(clicksmod >= fil3_1, clicksmod <= fil3_2))[0])\n",
    "d=len(np.where(np.bitwise_and(clicksmod >= fil4_1, clicksmod <= fil4_2))[0])\n",
    "\n",
    "#ags\n",
    "M12=a/(a+b+c+d)\n",
    "M1=(a+b)/(a+b+c+d)\n",
    "M2=(a+c)/(a+b+c+d)\n",
    "\n",
    "dim=4\n",
    "pcl4=0.5*(1+(1/dim))\n",
    "\n",
    "phi4.append([(1-M12)*(M12-pcl4)+(1-M1)*(M1-pcl4)+(1-M2)*(M2-pcl4)])\n",
    "# allocation data\n",
    "A12.append([M12-pcl4])\n",
    "A1.append([M1-pcl4])\n",
    "A2.append([M2-pcl4])\n",
    "phi4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.01415568,  0.01442262,  0.01239354,  0.01122138,  0.00881681,\n",
       "         0.00841429, -0.0006183 , -0.00596299, -0.02026702, -0.03017288,\n",
       "        -0.05693145, -0.07494327, -0.0815843 ]])"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "phi2=np.array(phi2)\n",
    "phi22=phi2.transpose()\n",
    "phi22"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.09996775,  0.09875671,  0.09542768,  0.09044759,  0.08555712,\n",
       "         0.07788722,  0.05371153,  0.03854257, -0.00626544, -0.06105262,\n",
       "        -0.13866691, -0.22264443, -0.23597307]])"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "phi4=np.array(phi4)\n",
    "phi44=phi4.transpose()\n",
    "phi44"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "#pW=pW[0]\n",
    "#timeplot=np.asarray(timeplot, dtype='float')[0]\n",
    "plt.plot(pdbm[0], phi22[0],'rx')\n",
    "plt.plot(pdbm[0][1], phi22[0][1], 'rx', label='2D')\n",
    "plt.plot(pdbm4[0], phi44[0], 'bx')\n",
    "plt.plot(pdbm4[0][1], phi44[0][1], 'bx', label='4D')\n",
    "\n",
    "plt.xlabel(\"Noise's Power (dBm)\")\n",
    "plt.ylabel(\"$\\Phi(M_{s_1s_2})$\")\n",
    "#plt.axhline(y=0.625, color='b', linestyle='--', label='classic 4D')\n",
    "#plt.axhline(y=0.75, color='r', linestyle='--', label='classic 2D')\n",
    "plt.title(\"States 00 (time measurement)\")\n",
    "#plt.axhline(y=0, color='black',  linestyle=':')\n",
    "#plt.axhline(y=0.75, color='r',  linestyle=':', label='2D Classical threshold')\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"phi.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.19888042, 0.19358127, 0.18329599, 0.17102426, 0.1615371 ,\n",
       "        0.148879  , 0.11705741, 0.1015334 , 0.06363211, 0.02654494,\n",
       "        0.        , 0.        , 0.        ]])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#SCHEME allocation value A12, A1, A2\n",
    "A12=np.array(A12)\n",
    "A122=A12.transpose()\n",
    "A1=np.array(A1)\n",
    "A11=A1.transpose()\n",
    "A2=np.array(A2)\n",
    "A22=A2.transpose()\n",
    "A22"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.plot(pdbm4[0],A122[0], 'bx')\n",
    "plt.plot(pdbm4[0][1], A122[0][1], 'bx', label='$A_{12}$')\n",
    "plt.plot(pdbm4[0],A11[0], 'rx')\n",
    "plt.plot(pdbm4[0][1], A11[0][1], 'rx', label='$A_{1}$')\n",
    "plt.plot(pdbm4[0],A22[0], 'gx')\n",
    "plt.plot(pdbm4[0][1], A22[0][1], 'gx', label='$A_{2}$')\n",
    "\n",
    "plt.xlabel(\"Noise's Power (dBm)\")\n",
    "plt.ylabel(\"Allocation\")\n",
    "#plt.axhline(y=0.625, color='b', linestyle='--', label='classic 4D')\n",
    "#plt.axhline(y=0.75, color='r', linestyle='--', label='classic 2D')\n",
    "plt.title(\"States 00 4D (time measurement)\")\n",
    "#plt.axhline(y=0, color='black',  linestyle=':')\n",
    "#plt.axhline(y=0.75, color='r',  linestyle=':', label='2D Classical threshold')\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"allocation.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

